Development of User-friendly Smart Grid Architecture

As systems like smart grid continue to become complex on a daily basis, emerging issues demand complex solutions that can deal with parameters in multiple domains of engineering. The complex solutions further demand a friendly interface for the users to express their requirements. Cyber-Physical systems deals with the study of techniques that are committed to modeling, simulating and solving the problems that emerge from a multi-disciplinary outlook towards futuristic systems. This thesis is mainly concerned with the development of user-friendly cyber-physical frameworks that can tackle various issues faced by the utilities and users of smart grid through a suitable choice of smart microgrid architecture.

==> Vid_img.m <==
Vid=VideoReader('C:\Users\DELL\Desktop\Thesis\Thesis videos\J2.avi');
frame=read(Vid,150);
imshow(frame);
